Inverse problems for one-dimensional fluid-solid interaction models

We consider a one-dimensional fluid-solid interaction model governed by the Burgers equation with a time varying interface. We discuss on the inverse problem of determining the shape of the interface from Dirichlet and Neumann data at one end point of the spatial interval. In particular, we establish uniqueness results and some conditional stability estimates. For the proofs, we use and adapt some lateral estimates that, in turn, rely on appropriate Carleman and interpolation inequalities.

==> images/Graficas.m <==
%function Graficas

%
% Q(\eta) = {(0,2)x(0,T): 0<x <1+\eta, \psi(x,t)> \eta} 
%

%% Q(\eta),Q(2\eta), Q(3\eta)
% Case tbar\le T/2
close all
T = 2;
T2 = T^2;
Tm = T/2;
tbar = 0.9;
TT = T2/(2*tbar);
eta = 0.2;
eta1 = eta+1;
eta2 = 2*eta;
eta2m = eta2+1;
eta3 = 3*eta;
eta3m = eta3+1;
epsi = 0.15;

% For rho
r1 = 4/T2;
r2 = 16/T2;
rho = 2;
rho2 = 1/sqrt(rho);
psi = @(x,t) x - rho*abs(t-Tm).^2-eta; 
psi2 = @(x,t) x - rho*abs(t-Tm).^2-eta2;  
psi3 = @(x,t) x - rho*abs(t-Tm).^2-eta3; 
Trho = Tm-rho2;
Trho2 = Tm+rho2;

% 

%% Q(\eta)
TakeAxis(-0.1,2.5,-0.5,TT+1)

plot([2,2],[0,TT],'k--','LineWidth',1.5)
hold on
plot([1,1],[0,TT],'k--','LineWidth',1.5)
plot([eta,eta],[0,TT],'k--','LineWidth',1.5,'Color',[0.34, 0.59, 0.34])
plot([eta1,eta1],[0,TT],'r--','LineWidth',1.5)

% t plots
plot([0,2.1],[TT,TT],'k-','LineWidth',1.5)
plot([0,2.1],[T,T],'b-','LineWidth',1.5)
plot([0,2.1],[Tm,Tm],'b-','LineWidth',1.5)

% eta
h = fimplicit(psi,[0,eta1,0,T],...
    'Color',[0.34, 0.59, 0.34],'LineWidth',1.5);
fimplicit(psi,[0,2,0,T],...
    'Color',[0.34, 0.59, 0.34],'LineWidth',1.5);

hh = fill(h.XData,h.YData,[0.34, 0.59, 0.34],'FaceAlpha',0.2);

% Points
p1 = plot(eta1,Trho2,'r.','MarkerSize',30);
p2 = plot(eta1,Trho,'rs','MarkerSize',11,'MarkerFaceColor','r');

% fill([x2,fliplr(x2)],[y2,g(fliplr(x2))],[0.5,1,0.6]) 

DibujaEjes(-0.1,2.5,-0.5,TT+1,'$x$','$\hat{t}$')

text(eta+1,-0.2,'$\eta+1$','Interpreter','latex','FontSize',20,'HorizontalAlignment','center')
text(eta,-0.2,'$\eta$','Interpreter','latex','FontSize',20,'HorizontalAlignment','center')
text(2,-0.2,'$2$','Interpreter','latex','FontSize',20,'HorizontalAlignment','center')
text(-0.1,T,'$T$','Interpreter','latex','FontSize',20,'HorizontalAlignment','center')
text(1,-0.2,'$1$','Interpreter','latex','FontSize',20,'HorizontalAlignment','right')
text(-0.1,Tm,'$\frac{T}{2}$','Interpreter','latex','FontSize',20,'HorizontalAlignment','center')
text(-0.1,TT+0.2,'$\frac{T^2}{2\bar{t}}$','Interpreter','latex','FontSize',20,'HorizontalAlignment','center')

legend([h;hh;p1;p2],'$\psi(x,\hat{t}) = \eta$','  $Q(\eta)$', ...
    '$(\eta+1,\frac{T}{2}+\frac{1}{\sqrt{\rho}})$', ...
        '$(\eta+1,\frac{T}{2}-\frac{1}{\sqrt{\rho}})$',...
    'Interpreter','latex', ...
    'Location','northeast',  'FontSize',20,'NumColumns',2)
axis off
saveas(gca,'Qeta.eps','epsc')
shg

%% \eta, 2\eta, 3\eta 
figure(2)
TakeAxis(-0.1,2.5,-0.5,TT+1)

plot([2,2],[0,TT],'k--','LineWidth',1.5)
hold on
plot([1,1],[0,TT],'k--','LineWidth',1.5)
plot([eta,eta],[0,TT],'k--','LineWidth',1.1,'Color',[0.34, 0.59, 0.34])
plot([eta1,eta1],[0,TT],'r--','LineWidth',1.1)
plot([eta2,eta2],[0,TT],'k--','LineWidth',1.1)
plot([eta3,eta3],[0,TT],'m--','LineWidth',1.1)

% t plots
plot([0,2.1],[TT,TT],'k-','LineWidth',1.5)
plot([0,2.1],[T,T],'b-','LineWidth',1.5)
plot([0,2.1],[Tm,Tm],'b-','LineWidth',1.5)

% eta
h = fimplicit(psi,[0,2],'Color',[0.34, 0.59, 0.34],'LineWidth',1.5);
h2 = fimplicit(psi2,[0,2],'k-.','LineWidth',1.5);
h3 = fimplicit(psi3,[0,2],'m--','LineWidth',1.5);

DibujaEjes(-0.1,2.5,-0.5,TT+1,'$x$','$\hat{t}$')

text(eta+1,-0.2,'$\eta+1$','Interpreter','latex','FontSize',20,'HorizontalAlignment','center')
text(eta,-0.2,'$\eta$','Interpreter','latex','FontSize',20,'HorizontalAlignment','center')
text(eta2,-0.2,'$2\eta$','Interpreter','latex','FontSize',20,'HorizontalAlignment','center')
text(eta3,-0.2,'$3\eta$','Interpreter','latex','FontSize',20,'HorizontalAlignment','center')

text(2,-0.2,'$2$','Interpreter','latex','FontSize',20,'HorizontalAlignment','center')
text(-0.1,T,'$T$','Interpreter','latex','FontSize',20,'HorizontalAlignment','center')
text(1,-0.2,'$1$','Interpreter','latex','FontSize',20,'HorizontalAlignment','right')
text(-0.1,Tm,'$\frac{T}{2}$','Interpreter','latex','FontSize',20,'HorizontalAlignment','center')
text(-0.1,TT+0.2,'$\frac{T^2}{2\bar{t}}$','Interpreter','latex','FontSize',20,'HorizontalAlignment','center')

legend([h;h2;h3],'$\psi(x,\hat{t}) = \eta$','$\psi(x,\hat{t}) = 2\eta$',...
    '$\psi(x,\hat{t}) = 3\eta$','Interpreter','latex','Location','north','FontSize',20)
axis off
saveas(gca,'Qetas.eps','epsc')
shg



%% Q(\eta),Q(2\eta), Q(3\eta)
figure(3)
TakeAxis(-0.1,2.5,-0.5,TT+1)

plot([2,2],[0,TT],'k--','LineWidth',1.5)
hold on
plot([1,1],[0,TT],'k--','LineWidth',1.5)
plot([eta,eta],[0,TT],'k--','LineWidth',1.1,'Color',[0.34, 0.59, 0.34])
plot([eta1,eta1],[0,TT],'r--','LineWidth',1.1)
plot([eta2,eta2],[0,Tm],'k--','LineWidth',1.1)
plot([eta3,eta3],[0,Tm],'m--','LineWidth',1.1)
plot([eta3m,eta3m],[0,TT],'m--','LineWidth',1.1)
plot([eta2m,eta2m],[0,TT],'k--','LineWidth',1.1)

% t plots
plot([0,2.1],[TT,TT],'k-','LineWidth',1.5)
plot([0,2.1],[T,T],'b-','LineWidth',1.5)
plot([0,2.1],[Tm,Tm],'b-','LineWidth',1.5)
plot([0,2.1],[epsi,epsi],'b--','LineWidth',1.5)

% eta
h = fimplicit(psi,[0,eta1,0,T],'Color',[0.34, 0.59, 0.34],'LineWidth',1.5);
h2 = fimplicit(psi2,[0,eta2m,0,T],'k-.','LineWidth',1.5);
h3 = fimplicit(psi3,[0,eta3m,0,T],'m--','LineWidth',1.5);

hh3 = fill(h3.XData,h3.YData,'m','FaceAlpha',0.3);
hh2 = fill(h2.XData,h2.YData,'k','FaceAlpha',0.1);

DibujaEjes(-0.1,2.5,-0.5,TT+1,'$x$','$\hat{t}$')

text(eta+1,-0.2,'$1+\eta$','Interpreter','latex','FontSize',20,'HorizontalAlignment','center')
text(eta,-0.2,'$\eta$','Interpreter','latex','FontSize',20,'HorizontalAlignment','center')
text(eta2,-0.2,'$2\eta$','Interpreter','latex','FontSize',20,'HorizontalAlignment','center')
text(eta3,-0.2,'$3\eta$','Interpreter','latex','FontSize',20,'HorizontalAlignment','center')
text(eta3m,-0.2,'$1+3\eta$','Interpreter','latex','FontSize',20,'HorizontalAlignment','center')

text(2,-0.2,'$2$','Interpreter','latex','FontSize',20,'HorizontalAlignment','left')
text(-0.1,T,'$T$','Interpreter','latex','FontSize',20,'HorizontalAlignment','center')
text(1,-0.2,'$1$','Interpreter','latex','FontSize',20,'HorizontalAlignment','right')
text(-0.1,Tm,'$\frac{T}{2}$','Interpreter','latex','FontSize',20,'HorizontalAlignment','center')
text(-0.1,TT+0.2,'$\frac{T^2}{2\bar{t}}$','Interpreter','latex','FontSize',20,'HorizontalAlignment','center')
text(-0.1,epsi,'$\epsilon$','Interpreter','latex','FontSize',20,'HorizontalAlignment','center')

legend([h;h2;h3;hh3;hh2],'$\psi(x,\hat{t}) = \eta$','$\psi(x,\hat{t}) = 2\eta$',...
    '$\psi(x,\hat{t}) = 3\eta$', ...
    '$Q(3\eta)$','$Q(2\eta)$',...
    'Interpreter','latex','Location','north', ...
    'NumColumns',2,'FontSize',20)
axis off
saveas(gca,'QetasBIS.eps','epsc')
shg




%% Q(\eta),Q(2\eta), Q(3\eta)
% Case tbar >  T/2
close all
T = 2;
T2 = T^2;
Tm = T/2;
tbar = 1.5;
TT = T2/(2*tbar);
eta = 0.2;
eta1 = eta+1;
eta2 = 2*eta;
eta2m = eta2+1;
eta3 = 3*eta;
eta3m = eta3+1;
epsi = 0.15;

% For rho
r1 = 4/T2;
r2 = 16/T2;
rho = 2;
rho2 = 1/sqrt(rho);
psi = @(x,t) x - rho*abs(t-Tm).^2-eta; 
psi2 = @(x,t) x - rho*abs(t-Tm).^2-eta2;  
psi3 = @(x,t) x - rho*abs(t-Tm).^2-eta3; 
Trho = Tm-rho2;
Trho2 = Tm+rho2;

%
TakeAxis(-0.1,2.5,-0.5,TT+1.3)

plot([2,2],[0,TT],'k--','LineWidth',1.5)
hold on
plot([1,1],[0,TT],'k--','LineWidth',1.5)
plot([eta,eta],[0,TT],'k--','LineWidth',1.5,'Color',[0.34, 0.59, 0.34])
plot([eta1,eta1],[0,TT],'r--','LineWidth',1.5)

% t plots
plot([0,2.1],[TT,TT],'k-','LineWidth',1.5)
plot([0,2.1],[T,T],'b-','LineWidth',1.5)
plot([0,2.1],[Tm,Tm],'b-','LineWidth',1.5)

% eta
h = fimplicit(psi,[0,eta1,0,TT],...
    'Color',[0.34, 0.59, 0.34],'LineWidth',1.5);
fimplicit(psi,[0,2,0,TT],...
    'Color',[0.34, 0.59, 0.34],'LineWidth',1.5);

hh = fill([h.XData,eta1,eta1,0.416],[h.YData,0.29333, TT, TT],[0.34, 0.59, 0.34],'FaceAlpha',0.2);
%hh = fill([eta1,eta1,0.416],[0.29333, TT, TT],[0.34, 0.59, 0.34],'FaceAlpha',0.2);

% Points
%p1 = plot(eta1,Trho2,'r.','MarkerSize',30);
%p2 = plot(eta1,Trho,'rs','MarkerSize',11,'MarkerFaceColor','r');

% fill([x2,fliplr(x2)],[y2,g(fliplr(x2))],[0.5,1,0.6]) 

DibujaEjes(-0.1,2.5,-0.5,TT+1.3,'$x$','$\hat{t}$')

text(eta+1,-0.2,'$\eta+1$','Interpreter','latex','FontSize',20,'HorizontalAlignment','center')
text(eta,-0.2,'$\eta$','Interpreter','latex','FontSize',20,'HorizontalAlignment','center')
text(2,-0.2,'$2$','Interpreter','latex','FontSize',20,'HorizontalAlignment','center')
text(-0.1,T,'$T$','Interpreter','latex','FontSize',20,'HorizontalAlignment','center')
text(1,-0.2,'$1$','Interpreter','latex','FontSize',20,'HorizontalAlignment','right')
text(-0.1,Tm,'$\frac{T}{2}$','Interpreter','latex','FontSize',20,'HorizontalAlignment','center')
text(-0.1,TT+0.2,'$\frac{T^2}{2\bar{t}}$','Interpreter','latex','FontSize',20,'HorizontalAlignment','center')

legend([h;hh],'$\psi(x,\hat{t}) = \eta$','  $Q(\eta)$',...
    'Interpreter','latex', ...
    'Location','northeast',  'FontSize',20,'NumColumns',2)
axis off
saveas(gca,'QetaCase2.eps','epsc')
shg







% Auxiliary functions 
%
function DibujaEjes(xmin,xmax,ymin,ymax,xleg,yleg)
set(gca,'Box','off')
plot([xmin,xmax],[0,0],'Color',[0,0,0])
plot(xmax,0,'Color','k','Marker','>','MarkerFaceColor','k','MarkerSize',5)
plot([0,0],[ymin,ymax],'Color',[0,0,0])
plot(0,ymax,'Color','k','Marker','^','MarkerFaceColor','k','MarkerSize',5)
text(xmax-0.03*(xmax-xmin),0,xleg,'FontSize',16,...
    'FontAngle','italic','HorizontalAlignment','right', ...
    'VerticalAlignment','top', 'Interpreter','latex')
text(-0.04*(xmax-xmin)/2,ymax,yleg,'FontSize',16,...
    'FontAngle','italic','HorizontalAlignment','right', ...
    'VerticalAlignment','top','Interpreter','latex')
end
%

function TakeAxis(xmin,xmax,ymin,ymax)
marginx=(xmax-xmin)/8;
marginy=(ymax-ymin)/8;
axis([xmin-marginx,xmax+marginx,ymin-marginy,ymax+marginy])

end
